DyCo3D: Robust Instance Segmentation of 3D Point Clouds through Dynamic Convolution

Previous top-performing approaches for point cloud instance segmentation involve a bottom-up strategy, which often includes inefficient operations or complex pipelines, such as grouping over-segmented components, introducing additional steps for refining, or designing complicated loss functions. The inevitable variation in the instance scales can lead bottom-up methods to become particularly sensitive to hyper-parameter values. To this end, we propose instead a dynamic, proposal-free, data-driven approach that generates the appropriate convolution kernels to apply in response to the nature of the instances. To make the kernels discriminative, we explore a large context by gathering homogeneous points that share identical semantic categories and have close votes for the geometric centroids. Instances are then decoded by several simple convolutional layers. Due to the limited receptive field introduced by the sparse convolution, a small light-weight transformer is also devised to capture the long-range dependencies and high-level interactions among point samples. The proposed method achieves promising results on both ScanetNetV2 and S3DIS, and this performance is robust to the particular hyper-parameter values chosen. It also improves inference speed by more than 25% over the current state-of-the-art. Code is available at: https://git.io/DyCo3D

==> figs/shrinkpdf.sh <==
#!/bin/sh

# http://www.alfredklomp.com/programming/shrinkpdf
# Licensed under the 3-clause BSD license:
#
# Copyright (c) 2014-2019, Alfred Klomp
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
# 1. Redistributions of source code must retain the above copyright notice,
#    this list of conditions and the following disclaimer.
# 2. Redistributions in binary form must reproduce the above copyright notice,
#    this list of conditions and the following disclaimer in the documentation
#    and/or other materials provided with the distribution.
# 3. Neither the name of the copyright holder nor the names of its contributors
#    may be used to endorse or promote products derived from this software
#    without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
# ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE
# LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR
# CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF
# SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS
# INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN
# CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE)
# ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF ADVISED OF THE
# POSSIBILITY OF SUCH DAMAGE.


shrink ()
{
	gs					\
	  -q -dNOPAUSE -dBATCH -dSAFER		\
	  -sDEVICE=pdfwrite			\
	  -dCompatibilityLevel=1.3		\
	  -dPDFSETTINGS=/screen			\
	  -dEmbedAllFonts=true			\
	  -dSubsetFonts=true			\
	  -dAutoRotatePages=/None		\
	  -dColorImageDownsampleType=/Bicubic	\
	  -dColorImageResolution=$3		\
	  -dGrayImageDownsampleType=/Bicubic	\
	  -dGrayImageResolution=$3		\
	  -dMonoImageDownsampleType=/Subsample	\
	  -dMonoImageResolution=$3		\
	  -sOutputFile="$2"			\
	  "$1"
}

check_smaller ()
{
	# If $1 and $2 are regular files, we can compare file sizes to
	# see if we succeeded in shrinking. If not, we copy $1 over $2:
	if [ ! -f "$1" -o ! -f "$2" ]; then
		return 0;
	fi
	ISIZE="$(echo $(wc -c "$1") | cut -f1 -d\ )"
	OSIZE="$(echo $(wc -c "$2") | cut -f1 -d\ )"
	if [ "$ISIZE" -lt "$OSIZE" ]; then
		echo "Input smaller than output, doing straight copy" >&2
		cp "$1" "$2"
	fi
}

usage ()
{
	echo "Reduces PDF filesize by lossy recompressing with Ghostscript."
	echo "Not guaranteed to succeed, but usually works."
	echo "  Usage: $1 infile [outfile] [resolution_in_dpi]"
}

IFILE="$1"

# Need an input file:
if [ -z "$IFILE" ]; then
	usage "$0"
	exit 1
fi

# Output filename defaults to "-" (stdout) unless given:
if [ ! -z "$2" ]; then
	OFILE="$2"
else
	OFILE="-"
fi

# Output resolution defaults to 72 unless given:
if [ ! -z "$3" ]; then
	res="$3"
else
	res="72"
fi

shrink "$IFILE" "$OFILE" "$res" || exit $?

check_smaller "$IFILE" "$OFILE"

